Accurate and Robust Deep Learning Framework for Solving Wave-Based Inverse Problems in the Super-Resolution Regime

We propose an end-to-end deep learning framework that comprehensively solves the inverse wave scattering problem across all length scales. Our framework consists of the newly introduced wide-band butterfly network coupled with a simple training procedure that dynamically injects noise during training. While our trained network provides competitive results in classical imaging regimes, most notably it also succeeds in the super-resolution regime where other comparable methods fail. This encompasses both (i) reconstruction of scatterers with sub-wavelength geometric features, and (ii) accurate imaging when two or more scatterers are separated by less than the classical diffraction limit. We demonstrate these properties are retained even in the presence of strong noise and extend to scatterers not previously seen in the training set. In addition, our network is straightforward to train requiring no restarts and has an online runtime that is an order of magnitude faster than optimization-based algorithms. We perform experiments with a variety of wave scattering mediums and we demonstrate that our proposed framework outperforms both classical inversion and competing network architectures that specialize in oscillatory wave scattering data.

==> heat_map.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
# sphinx_gallery_thumbnail_number = 2

vegetables = ["Blob","Square 3/5/10h","Triangle 3/5/10h","Gaussian 2h",
              "Ten Squares 10h","Shepp Logan","GRF (0.01)","GRF (0.04)"]
farmers = ["Blob","Square 3/5/10h","Triangle 3/5/10h","Gaussian 2h",
              "Ten Squares 10h","Shepp Logan","GRF (0.01)","GRF (0.04)"]

harvest = np.log10(np.array([[5.5996e-04, 2.9396e-01, 2.1705e+00, 4.0193e+00, 9.0549e-02, 3.0569e-01, 3.0223e-02, 5.8354e-02] ,
[9.1933e-01, 7.9643e-03, 1.9375e-01, 4.1293e-01, 4.1971e-01, 5.9320e-01, 1.3247e-02, 2.2035e-02] ,
[9.2964e-01, 5.1403e-02, 8.1558e-03, 3.2341e-01, 4.6042e-01, 6.3832e-01, 1.3357e-02, 1.6315e-02] ,
[9.0013e-01, 2.4352e-02, 9.4559e-02, 2.5700e-03, 4.5655e-01, 6.2659e-01, 6.9686e-03, 1.0935e-02] ,
[3.4881e+00, 1.7105e+01, 4.5180e+01, 7.3790e+01, 3.1379e-02, 5.2634e-01, 1.9627e-01, 2.9462e-01] ,
[5.4790e+00, 2.1064e+01, 5.9680e+01, 9.0788e+01, 3.4770e-01, 7.2137e-03, 6.1462e-01, 5.6941e-01] ,
[4.4000e+00, 1.6996e+01, 3.2792e+01, 5.0999e+01, 2.6069e+00, 1.4915e+00, 1.3585e-02, 8.5404e-02] ,
[6.5496e+00, 3.6274e+01, 7.0199e+01, 1.0375e+02, 3.7828e+00, 2.1449e+00, 2.8133e-01, 3.3387e-03] ]))


fig, ax = plt.subplots()
im = ax.imshow(harvest)

# We want to show all ticks...
ax.set_xticks(np.arange(len(farmers)))
ax.set_yticks(np.arange(len(vegetables)))
# ... and label them with the respective list entries
ax.set_xticklabels(farmers)
ax.set_yticklabels(vegetables)

# colorbar 
cbar_kw = {}
cbar = ax.figure.colorbar(im, ax=ax, **cbar_kw)
#cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom")

# Rotate the tick labels and set their alignment.
plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
         rotation_mode="anchor")

# Loop over data dimensions and create text annotations.
for i in range(len(vegetables)):
    for j in range(len(farmers)):
        text = ax.text(j, i, "{:.1f}".format(harvest[i, j]),
                       ha="center", va="center", color="w")

# ax.set_title("Harvest of local farmers (in tons/year)")
fig.tight_layout()
# plt.show()

plt.savefig('heat_map.png', bbox_inches='tight')



